Chebyshev-Cantelli PAC-Bayes-Bennett Inequality for the Weighted Majority Vote

We present a new second-order oracle bound for the expected risk of a weighted majority vote. The bound is based on a novel parametric form of the Chebyshev- Cantelli inequality (a.k.a. one-sided Chebyshev's), which is amenable to efficient minimization. The new form resolves the optimization challenge faced by prior oracle bounds based on the Chebyshev-Cantelli inequality, the C-bounds [Germain et al., 2015], and, at the same time, it improves on the oracle bound based on second order Markov's inequality introduced by Masegosa et al. [2020]. We also derive a new concentration of measure inequality, which we name PAC-Bayes-Bennett, since it combines PAC-Bayesian bounding with Bennett's inequality. We use it for empirical estimation of the oracle bound. The PAC-Bayes-Bennett inequality improves on the PAC-Bayes-Bernstein inequality of Seldin et al. [2012]. We provide an empirical evaluation demonstrating that the new bounds can improve on the work of Masegosa et al. [2020]. Both the parametric form of the Chebyshev-Cantelli inequality and the PAC-Bayes-Bennett inequality may be of independent interest for the study of concentration of measure in other domains.

==> split.sh <==
#!/bin/sh
gs -dBATCH -dNOPAUSE -q -sDEVICE=pdfwrite -dFirstPage=1 -dLastPage=12 -sOUTPUTFILE=Improved_Majority_Vote.pdf Improved_Majority_Vote_full.pdf
gs -dBATCH -dNOPAUSE -q -sDEVICE=pdfwrite -dFirstPage=13 -sOUTPUTFILE=Improved_Majority_Vote_appendix.pdf Improved_Majority_Vote_full.pdf


